Detections and Constraints on White Dwarf Variability from Time-Series GALEX Observations

We search for photometric variability in more than 23,000 known and candidate white dwarfs, the largest ultraviolet survey compiled for a single study of white dwarfs. We use gPhoton, a publicly available calibration/reduction pipeline, to generate time-series photometry of white dwarfs observed by GALEX. By implementing a system of weighted metrics, we select sources with variability due to pulsations and eclipses. Although GALEX observations have short baselines (< 30 min), we identify intrinsic variability in sources as faint as Gaia G = 20 mag. With our ranking algorithm, we identify 49 new variable white dwarfs (WDs) in archival GALEX observations. We detect 41 new pulsators: 37 have hydrogen-dominated atmospheres (DAVs), including one possible massive DAV, and four are helium-dominated pulsators (DBVs). We also detect eight new eclipsing systems; five are new discoveries, and three were previously known spectroscopic binaries. We perform synthetic injections of the light curve of WD 1145+017, a system with known transiting debris, to test our ability to recover similar systems. We find that the 3{\sigma} maximum occurrence rate of WD 1145+017-like transiting objects is < 0.5%.

==> anc/OccurrenceRate.dat <==
ScaleFactor,Nexcluded,OccurrenceRate
0.0,59.723,8.208
0.1,85.44,5.818
0.2,141.131,3.568
0.3,221.255,2.292
0.4,319.924,1.591
0.5,433.199,1.178
0.6,551.554,0.927
0.7,676.03,0.757
0.8,786.776,0.651
0.9,913.572,0.561
1.0,1024.116,0.5
1.1,1141.805,0.449
1.2,1256.923,0.408
1.3,1356.558,0.378
1.4,1471.901,0.348
1.5,1559.719,0.329
1.6,1661.903,0.309
1.7,1708.713,0.3
1.8,1717.723,0.299
1.9,1792.556,0.286
2.0,1792.556,0.286

